Quadratization of ODEs: Monomial vs. Non-Monomial

Quadratization is a transform of a system of ODEs with polynomial right-hand side into a system of ODEs with at most quadratic right-hand side via the introduction of new variables. It has been recently used as a pre-processing step for new model order reduction methods, so it is important to keep the number of new variables small. Several algorithms have been designed to search for a quadratization with the new variables being monomials in the original variables. To understand the limitations and potential ways of improving such algorithms, we study the following question: can quadratizations with not necessarily monomial new variables produce a model of substantially smaller dimension than quadratization with only monomial new variables? To do this, we restrict our attention to scalar polynomial ODEs. Our first result is that a scalar polynomial ODE $\dot{x}=p(x)=a_nx^n+a_{n-1}x^{n-1}+\ldots + a_0$ with $n\geqslant 5$ and $a_n\neq0$ can be quadratized using exactly one new variable if and only if $p(x-\frac{a_{n-1}}{n\cdot a_n})=a_nx^n+ax^2+bx$ for some $a, b \in \mathbb{C}$. In fact, the new variable can be taken $z:=(x-\frac{a_{n-1}}{n\cdot a_n})^{n-1}$. Our second result is that two non-monomial new variables are enough to quadratize all degree $6$ scalar polynomial ODEs. Based on these results, we observe that a quadratization with not necessarily monomial new variables can be much smaller than a monomial quadratization even for scalar ODEs. The main results of the paper have been discovered using computational methods of applied nonlinear algebra (Gr\"obner bases), and we describe these computations.

==> QuadratizationCode.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## One Variable Quadratization. Code used for Theorem 3.1. Refer to Section 6.1. "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Define Polynomial Ring"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "R.<q2, q3, p0, p1, p2, p3, p5, x> = PolynomialRing(QQ, order = \"lex\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Define function for obtaining coefficients behind $x^i$ for any expression"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def coeffs_in_x(poly, deg):\n",
    "    return [ poly.coefficient({x : i}) for i in range(deg + 1) ]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Define our ODE $p$ and new variable $q$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "p = p0 + p1 * x + p2 * x^2 + p3 * x^3 + p5 * x^5\n",
    "q = q2 * x^2 + q3 * x^3 + x^4 "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Set up our matrices from which we want to take determinants and minors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "p_matrix = matrix([\n",
    "    coeffs_in_x(R(1), 5),\n",
    "    coeffs_in_x(x, 5),\n",
    "    coeffs_in_x(x^2, 5),\n",
    "    coeffs_in_x(q, 5),\n",
    "    coeffs_in_x(x * q, 5),\n",
    "    coeffs_in_x(p, 5)\n",
    "])\n",
    "\n",
    "q_prime_matrix = matrix([\n",
    "    coeffs_in_x(R(1), 8),\n",
    "    coeffs_in_x(x, 8),\n",
    "    coeffs_in_x(x^2, 8),\n",
    "    coeffs_in_x(q, 8),\n",
    "    coeffs_in_x(x * q, 8),\n",
    "    coeffs_in_x(q^2, 8),\n",
    "    coeffs_in_x(q.derivative(x) * p, 8)\n",
    "])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Define our set of polynomials (determinant of p matrix and minors of q matrix) as polys"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "polys = [p_matrix.det()] + q_prime_matrix.minors(7)\n",
    "print(polys)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Compute Gröbner Basis of polys and select polynomials only in terms of $p_i$'s "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "I = ideal(polys)\n",
    "gb = I.groebner_basis()\n",
    "print(gb)\n",
    "only_in_p = [ poly for poly in gb if (poly in QQ[p0, p1, p2, p3, p5])]\n",
    "for poly in only_in_p:\n",
    "    print(poly)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Two Variable Quadratization of Degree 6 Scalar Polynomial ODE. Code used for Theorem 3.2. Refer to Section 6.2. "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Define Polynomial Ring"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "R.<x, c1, c2, c3, p0, p1, p2, p3, p4> = PolynomialRing(QQ, 9, order = 'degrevlex(4), lex(5)')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Define function for obtaining coefficients behind $x^i$ for any expression"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def coeffs_in_x(poly, deg):\n",
    "    return [ poly.coefficient({x : i}) for i in range(deg + 1) ]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Define our ODE $p$ and new variables $q$ and $r$ (Note that this has already been simplified in the way described Section 6.2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "p = p0 + p1 * x + p2 * x^2 + p3 * x^3 + p4 * x^4 + x^6\n",
    "q = 5/8*p3 * x^2 + x^5\n",
    "r = x^3 "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Define our set of polynomials on which we hope to find the Grobner Basis (Note that this has also already been simplified in the way described Section 6.2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "polys = coeffs_in_x(p - (- c1 + 1) * q * x - (5/8*c1*p3 + 3/8*p3) * r - p4 * r * x - c1 * r^2 - p2 * x^2 - p1 * x - p0, 6) + coeffs_in_x(q.derivative(x)*p - (5*p1 - 15/8*p3*p4) * q - (- c2 + 5*p2) * q * x - 5 * q^2 - (5/8*c2*p3 - 15/8*p2*p3) * r - (5*p0 - 45/64*p3^2) * r * x - c2 * r^2 - 5*p4 * q * r - (-15/8*p1*p3 + 75/64*p3^2*p4) * x^2 - 5/4*p0*p3 * x, 10) + coeffs_in_x(r.derivative(x) * p - 9/8*p3 * q - (- c3 + 3*p4) * q * x - (5/8*c3*p3 + 3*p1 - 15/8*p3*p4) * r - 3*p2 * r * x - c3 * r^2 - 3 * q * r - (3*p0 - 45/64*p3^2) * x^2, 8)\n",
    "print(polys)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Compute Gröbner Basis of polys and select polynomials only in terms of $p_i$'s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "I = ideal(polys)\n",
    "gb = I.groebner_basis()\n",
    "print(gb)\n",
    "only_in_p = [ poly for poly in gb if (poly in QQ[p0, p1, p2, p3, p4])]\n",
    "for poly in only_in_p:\n",
    "    print(only_in_p)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.0.beta0",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

